Hydrogen influence on generalized stacking fault of zirconium basal plane: a first-principles calculation study

The infuences of hydrogen on the generalized stacking fault (GSF) energies of the basal plane along the <10-10> and <11-20> directions in the hcp Zr were investigated using the first-principles calculation method. The modifications of the GSF energies were studied with respect to the different distances of H atoms away from the slip plane and hydrogen content there. The calculation results have shown that the GSF energies along the < 10-10 > direction drastically reduce when H atoms locate nearby the slip plane. But H atoms slightly decrease the GSF barrier for the <11-20> slipping case. Meanwhile, with the increase of hydrogen density around the slip plane, the GSF energies along both the two shift directions further reduced greatly. The physical origin of the reduction of GSF energies due to the existence of hydrogen atoms in Zr was analyzed based on the Bader charge method. It is interpreted by the Coulomb repulsion of the Zr atoms beside the slip plane due to the charge transfer from Zr to H .

==> latex2pdf.sh <==
latex  zr-h.tex

bibtex zr-h

latex  zr-h.tex

latex  zr-h.tex

dvips  zr-h.dvi

ps2pdf zr-h.ps zr-h.pdf

rm -r  zr-h.aux  zr-h.blg zr-h.spl zr-h.dvi zr-h.log zr-h.ps

